Unsupervised Learning of Visual Features by Contrasting Cluster Assignments

Unsupervised image representations have significantly reduced the gap with supervised pretraining, notably with the recent achievements of contrastive learning methods. These contrastive methods typically work online and rely on a large number of explicit pairwise feature comparisons, which is computationally challenging. In this paper, we propose an online algorithm, SwAV, that takes advantage of contrastive methods without requiring to compute pairwise comparisons. Specifically, our method simultaneously clusters the data while enforcing consistency between cluster assignments produced for different augmentations (or views) of the same image, instead of comparing features directly as in contrastive learning. Simply put, we use a swapped prediction mechanism where we predict the cluster assignment of a view from the representation of another view. Our method can be trained with large and small batches and can scale to unlimited amounts of data. Compared to previous contrastive methods, our method is more memory efficient since it does not require a large memory bank or a special momentum network. In addition, we also propose a new data augmentation strategy, multi-crop, that uses a mix of views with different resolutions in place of two full-resolution views, without increasing the memory or compute requirements much. We validate our findings by achieving 75.3% top-1 accuracy on ImageNet with ResNet-50, as well as surpassing supervised pretraining on all the considered transfer tasks.

==> main_swav.py <==
import argparse
import math
import os
import shutil
import time
from logging import getLogger

import numpy as np
import torch
import torch.nn as nn
import torch.nn.parallel
import torch.backends.cudnn as cudnn
import torch.distributed as dist
import torch.optim
import apex
from apex.parallel.LARC import LARC

from src.utils import (
    bool_flag,
    initialize_exp,
    restart_from_checkpoint,
    fix_random_seeds,
    AverageMeter,
    init_distributed_mode,
)
from src.multicropdataset import MultiCropDataset
from src.resnet50 import resnet50

logger = getLogger()


parser = argparse.ArgumentParser(description="Simple implementation of SwAV")

#########################
## swav specific params #
#########################
parser.add_argument("--crops_for_assign", type=int, nargs="+", default=[0, 1],
                    help="list of crops id used for computing assignments")
parser.add_argument("--temperature", default=0.1, type=float,
                    help="temperature parameter in training loss")
parser.add_argument("--epsilon", default=0.05, type=float,
                    help="regularization parameter for Sinkhorn-Knopp algorithm")
parser.add_argument("--sinkhorn_iterations", default=3, type=int,
                    help="number of iterations in Sinkhorn-Knopp algorithm")
parser.add_argument("--nmb_prototypes", default=3000, type=int,
                    help="number of prototypes")
parser.add_argument("--queue_length", type=int, default=0,
                    help="length of the queue (0 for no queue)")
parser.add_argument("--epoch_queue_starts", type=int, default=15,
                    help="when to start using a queue")

#########################
#### data parameters ####
#########################
parser.add_argument("--data_path", type=str, default="/path/to/imagenet",
                    help="path to dataset repository")
parser.add_argument("--nmb_crops", type=int, default=[2], nargs="+",
                    help="list of number of crops (example: [2, 6])")
parser.add_argument("--size_crops", type=int, default=[224], nargs="+",
                    help="crops resolutions (example: [224, 96])")
parser.add_argument("--min_scale_crops", type=float, default=[0.14], nargs="+",
                    help="argument in RandomResizedCrop (example: [0.14, 0.05])")
parser.add_argument("--max_scale_crops", type=float, default=[1], nargs="+",
                    help="argument in RandomResizedCrop (example: [1., 0.14])")

#########################
#### optim parameters ###
#########################
parser.add_argument("--epochs", default=100, type=int,
                    help="number of total epochs to run")
parser.add_argument("--batch_size", default=64, type=int,
                    help="batch size per gpu, i.e. how many unique instances per gpu")
parser.add_argument("--base_lr", default=4.8, type=float, help="base learning rate")
parser.add_argument("--final_lr", type=float, default=0, help="final learning rate")
parser.add_argument("--freeze_prototypes_niters", default=313, type=int,
                    help='freeze the prototypes during how many iterations from the start')
parser.add_argument("--wd", default=1e-6, type=float, help="weight decay")
parser.add_argument("--warmup_epochs", default=10, type=int, help="number of warmup epochs")
parser.add_argument("--start_warmup", default=0.3, type=float,
                    help="initial warmup learning rate")

#########################
#### dist parameters ###
#########################
parser.add_argument("--dist_url", default="file:///private/home/mathilde/file", type=str,
                    help="url used to set up distributed training")
parser.add_argument("--world_size", default=2, type=int,
                    help="number of processes: set automatically")
parser.add_argument("--rank", default=0, type=int,
                    help="rank of this process: set automatically")
parser.add_argument("--local_rank", default=0, type=int,
                    help="this argument is not used and should be ignored")

#########################
#### other parameters ###
#########################
parser.add_argument("--workers", default=10, type=int,
                    help="number of data loading workers")
parser.add_argument("--checkpoint_freq", type=int, default=25,
                    help="Save the model periodically")
parser.add_argument("--use_fp16", type=bool_flag, default=True,
                    help="whether to train with mixed precision or not")
parser.add_argument("--sync_bn", type=str, default='pytorch', help="synchronize bn")
parser.add_argument("--dump_path", type=str, default=".",
                    help="experiment dump path for checkpoints and log")
parser.add_argument("--seed", type=int, default=31, help="seed")


def main():
    global args
    args = parser.parse_args()
    init_distributed_mode(args)
    fix_random_seeds(args.seed)
    logger, training_stats = initialize_exp(args, "epoch", "loss")

    # build data
    args.multicrop = np.sum(args.nmb_crops)
    train_dataset = MultiCropDataset(
        args.data_path,
        args.size_crops,
        args.nmb_crops,
        args.min_scale_crops,
        args.max_scale_crops,
    )
    sampler = torch.utils.data.distributed.DistributedSampler(train_dataset)
    train_loader = torch.utils.data.DataLoader(
        train_dataset,
        sampler=sampler,
        batch_size=args.batch_size,
        num_workers=args.workers,
        pin_memory=True,
        drop_last=True
    )
    logger.info("Building data done: {} imgs.".format(len(train_dataset)))

    # build model
    model = resnet50(
        output_dim=128,
        normalize=True,
        hidden_mlp=2048,
        nmb_prototypes=args.nmb_prototypes,
    )
    # convert batch norm layers
    if args.sync_bn == 'pytorch':
        model = nn.SyncBatchNorm.convert_sync_batchnorm(model)
    elif args.sync_bn == 'apex':
        process_group = None
        if args.world_size // 8 > 0:
            process_group = apex.parallel.create_syncbn_process_group(args.world_size // 8)
        model = apex.parallel.convert_syncbn_model(model, process_group=process_group)
    # copy to GPU
    model = model.cuda()
    logger.info("Building model done.")

    # build optimizer
    optimizer = torch.optim.SGD(
        model.parameters(),
        lr=args.base_lr,
        momentum=0.9,
        weight_decay=args.wd,
    )
    optimizer = LARC(optimizer=optimizer, trust_coefficient=0.001, clip=False)
    warmup_lr_schedule = np.linspace(
        args.start_warmup,
        args.base_lr,
        len(train_loader) * args.warmup_epochs,
    )
    iters = np.arange(len(train_loader) * (args.epochs - args.warmup_epochs))
    cosine_lr_schedule = np.array([args.final_lr + 0.5 * (args.base_lr - args.final_lr) * (1 + \
                         math.cos(math.pi * t / (len(train_loader) * \
                         (args.epochs - args.warmup_epochs)))) for t in iters])
    lr_schedule = np.concatenate((warmup_lr_schedule, cosine_lr_schedule))
    logger.info("Building optimizer and scheduler done.")

    if args.use_fp16:
        model, optimizer = apex.amp.initialize(model, optimizer, opt_level="O1")
        logger.info("Initializing mixed precision done.")

    # wrap model
    model = nn.parallel.DistributedDataParallel(
        model,
        device_ids=[args.gpu_to_work_on],
        find_unused_parameters=True,
    )

    # optionally resume from a checkpoint
    to_restore = {"epoch": 0}
    restart_from_checkpoint(
        os.path.join(args.dump_path, "checkpoint.pth.tar"),
        run_variables=to_restore,
        state_dict=model,
        optimizer=optimizer,
        amp=apex.amp,
    )
    start_epoch = to_restore["epoch"]

    # build the queue
    queue = None
    queue_path = os.path.join(args.dump_path, "queue" + str(args.rank) + ".pth")
    if os.path.isfile(queue_path):
        queue = torch.load(queue_path)["queue"]
    # the queue needs to be divisible by the batch size
    args.queue_length -= args.queue_length % (args.batch_size * args.world_size)

    cudnn.benchmark = True

    for epoch in range(start_epoch, args.epochs):

        # train the network for one epoch
        logger.info("============ Starting epoch %i ... ============" % epoch)

        # set sampler
        train_loader.sampler.set_epoch(epoch)

        # optionally starts a queue
        if args.queue_length > 0 and epoch >= args.epoch_queue_starts and queue is None:
            queue = torch.zeros(
                len(args.crops_for_assign),
                args.queue_length // args.world_size, args.low_dim,
            ).cuda()

        # train the network
        scores, queue = train(train_loader, model, optimizer, epoch, lr_schedule, queue)
        training_stats.update(scores)

        # save checkpoints
        if args.rank == 0:
            save_dict = {
                "epoch": epoch + 1,
                "state_dict": model.state_dict(),
                "optimizer": optimizer.state_dict(),
            }
            if args.use_fp16:
                save_dict["amp"] = apex.amp.state_dict()
            torch.save(
                save_dict,
                os.path.join(args.dump_path, "checkpoint.pth.tar"),
            )
            if epoch % args.checkpoint_freq == 0 or epoch == args.epochs - 1:
                shutil.copyfile(
                    os.path.join(args.dump_path, "checkpoint.pth.tar"),
                    os.path.join(args.dump_checkpoints, "ckp-" + str(epoch) + ".pth"),
                )
        if queue is not None:
            torch.save({"queue": queue}, queue_path)


def train(train_loader, model, optimizer, epoch, lr_schedule, queue):
    batch_time = AverageMeter()
    data_time = AverageMeter()
    losses = AverageMeter()

    softmax = nn.Softmax(dim=1).cuda()
    model.train()
    use_the_queue = False

    end = time.time()
    for i, inputs in enumerate(train_loader):
        # measure data loading time
        data_time.update(time.time() - end)

        # update learning rate
        iteration = epoch * len(train_loader) + i
        for param_group in optimizer.param_groups:
            param_group["lr"] = lr_schedule[iteration]

        # normalize the prototypes
        with torch.no_grad():
            w = getattr(model.module, 'prototypes').weight.data.clone()
            w = nn.functional.normalize(w, dim=1, p=2)
            getattr(model.module, 'prototypes').weight.copy_(w)

        # ============ multi-res forward passes ... ============
        embedding, output = model(inputs)
        embedding = embedding.detach()
        bs = inputs[0].size(0)

        # ============ swav loss ... ============
        loss = 0
        for ii, crop_id in enumerate(args.crops_for_assign):

            with torch.no_grad():
                out = output[bs * crop_id: bs * (crop_id + 1)]

                # time to use the queue
                if queue is not None:
                    if use_the_queue or not torch.all(queue[ii, -1, :] == 0):
                        use_the_queue = True
                        out = torch.cat((torch.mm(
                            queue[ii],
                            getattr(model.module, 'prototypes').weight.t()
                        ), out))
                    # fill the queue
                    queue[ii, bs:] = queue[ii, :-bs].clone()
                    queue[ii, :bs] = embedding[crop_id * bs: (crop_id + 1) * bs]

                # get assignments
                q = torch.exp(out / args.epsilon).t()
                q = distributed_sinkhorn(q, args.sinkhorn_iterations)[-bs:]

            subloss = 0
            for v in np.delete(np.arange(args.multicrop), crop_id):
                p = softmax(output[bs * v: bs * (v + 1)] / args.temperature)
                subloss -= torch.mean(torch.sum(q * torch.log(p), dim=1))
            subloss /= args.multicrop - 1
            loss += subloss
        loss /= len(args.crops_for_assign)

        # ============ backward and optim step ... ============
        optimizer.zero_grad()
        if args.use_fp16:
            with apex.amp.scale_loss(loss, optimizer) as scaled_loss:
                scaled_loss.backward()
        else:
            loss.backward()
        # cancel some gradients
        if epoch * len(train_loader) + i < args.freeze_prototypes_niters:
            for name, p in model.named_parameters():
                if 'prototypes' in name:
                    p.grad = None
        optimizer.step()

        # ============ misc ... ============
        losses.update(loss.item(), inputs[0].size(0))
        batch_time.update(time.time() - end)
        end = time.time()
        if args.rank ==0 and i % 50 == 0:
            logger.info(
                "Epoch: [{0}][{1}]\t"
                "Time {batch_time.val:.3f} ({batch_time.avg:.3f})\t"
                "Data {data_time.val:.3f} ({data_time.avg:.3f})\t"
                "Loss {loss.val:.4f} ({loss.avg:.4f})\t"
                "Lr: {lr:.4f}".format(
                    epoch,
                    i,
                    batch_time=batch_time,
                    data_time=data_time,
                    loss=losses,
                    lr=optimizer.optim.param_groups[0]['lr'],
                )
            )

    return (epoch, losses.avg), queue


def distributed_sinkhorn(Q, nmb_iters):
    with torch.no_grad():
        sum_Q = torch.sum(Q)
        dist.all_reduce(sum_Q)
        Q /= sum_Q

        u = torch.zeros(Q.shape[0]).cuda(non_blocking=True)
        r = torch.ones(Q.shape[0]).cuda(non_blocking=True) / Q.shape[0]
        c = torch.ones(Q.shape[1]).cuda(non_blocking=True) \
            / (args.world_size * Q.shape[1])

        curr_sum = torch.sum(Q, dim=1)
        dist.all_reduce(curr_sum)

        for it in range(nmb_iters):
            u = curr_sum
            Q *= (r / u).unsqueeze(1)
            Q *= (c / torch.sum(Q, dim=0)).unsqueeze(0)
            curr_sum = torch.sum(Q, dim=1)
            dist.all_reduce(curr_sum)
        return (Q / torch.sum(Q, dim=0, keepdim=True)).t().float()


if __name__ == "__main__":
    main()


==> src/demo.py <==
class MyClass(Yourclass):
    def __init__(self, my, yours):
        bla = '5 1 2 3 4'
        print bla



==> src/logger.py <==
import os
import logging
import time
from datetime import timedelta
import pandas as pd


class LogFormatter:
    def __init__(self):
        self.start_time = time.time()

    def format(self, record):
        elapsed_seconds = round(record.created - self.start_time)

        prefix = "%s - %s - %s" % (
            record.levelname,
            time.strftime("%x %X"),
            timedelta(seconds=elapsed_seconds),
        )
        message = record.getMessage()
        message = message.replace("\n", "\n" + " " * (len(prefix) + 3))
        return "%s - %s" % (prefix, message) if message else ""


def create_logger(filepath, rank):
    """
    Create a logger.
    Use a different log file for each process.
    """
    # create log formatter
    log_formatter = LogFormatter()

    # create file handler and set level to debug
    if filepath is not None:
        if rank > 0:
            filepath = "%s-%i" % (filepath, rank)
        file_handler = logging.FileHandler(filepath, "a")
        file_handler.setLevel(logging.DEBUG)
        file_handler.setFormatter(log_formatter)

    # create console handler and set level to info
    console_handler = logging.StreamHandler()
    console_handler.setLevel(logging.INFO)
    console_handler.setFormatter(log_formatter)

    # create logger and set level to debug
    logger = logging.getLogger()
    logger.handlers = []
    logger.setLevel(logging.DEBUG)
    logger.propagate = False
    if filepath is not None:
        logger.addHandler(file_handler)
    logger.addHandler(console_handler)

    # reset logger elapsed time
    def reset_time():
        log_formatter.start_time = time.time()

    logger.reset_time = reset_time

    return logger


class PD_Stats(object):
    """
    Log stuff with pandas library
    """

    def __init__(self, path, columns):
        self.path = path

        # reload path stats
        if os.path.isfile(self.path):
            self.stats = pd.read_pickle(self.path)

            # check that columns are the same
            assert list(self.stats.columns) == list(columns)

        else:
            self.stats = pd.DataFrame(columns=columns)

    def update(self, row, save=True):
        self.stats.loc[len(self.stats.index)] = row

        # save the statistics
        if save:
            self.stats.to_pickle(self.path)


==> src/multicropdataset.py <==
from logging import getLogger
import os
import time
import pickle
import random

from PIL import Image
from PIL import ImageFile
import cv2

import numpy as np
import torch
import torch.utils.data as data
import torchvision.datasets as datasets
import torchvision.transforms as transforms

ImageFile.LOAD_TRUNCATED_IMAGES = True

logger = getLogger()


class MultiCropDataset(datasets.ImageFolder):
    def __init__(
        self,
        data_path,
        size_crops,
        nmb_crops,
        min_scale_crops,
        max_scale_crops,
        size_dataset=-1,
    ):
        super(MultiCropDataset, self).__init__(data_path)
        assert len(size_crops) == len(nmb_crops)
        assert len(min_scale_crops) == len(nmb_crops)
        assert len(max_scale_crops) == len(nmb_crops)
        if size_dataset >= 0:
            self.samples = self.samples[:size_dataset]

        trans = []
        color_transform = transforms.Compose([get_color_distortion(), RandomGaussianBlur()])
        mean = [0.485, 0.456, 0.406]
        std = [0.228, 0.224, 0.225]
        for i in range(len(size_crops)):
            randomresizedcrop = transforms.RandomResizedCrop(
                size_crops[i],
                scale=(min_scale_crops[i], max_scale_crops[i]),
            )
            trans.extend([transforms.Compose([
                randomresizedcrop,
                transforms.RandomHorizontalFlip(p=0.5),
                color_transform,
                transforms.ToTensor(),
                transforms.Normalize(mean=mean, std=std)])
            ] * nmb_crops[i])
        self.trans = trans

    def __getitem__(self, index):
        path, _ = self.samples[index]
        sample = self.loader(path)

        imgs_transformed = []
        for trans in self.trans:
            img_transformed = trans(sample)
            imgs_transformed.append(img_transformed)
        return imgs_transformed


class RandomGaussianBlur(object):
    def __call__(self, img):
        do_it = np.random.rand() > 0.5
        if not do_it:
            return img
        sigma = np.random.rand() * 1.9 + 0.1
        return cv2.GaussianBlur(np.asarray(img), (23, 23), sigma)


def get_color_distortion(s=1.0):
    # s is the strength of color distortion.
    color_jitter = transforms.ColorJitter(0.8*s, 0.8*s, 0.8*s, 0.2*s)
    rnd_color_jitter = transforms.RandomApply([color_jitter], p=0.8)
    rnd_gray = transforms.RandomGrayscale(p=0.2)
    color_distort = transforms.Compose([rnd_color_jitter, rnd_gray])
    return color_distort


==> src/resnet50.py <==
import torch
import torch.nn as nn


def conv3x3(in_planes, out_planes, stride=1, groups=1, dilation=1):
    """3x3 convolution with padding"""
    return nn.Conv2d(
        in_planes,
        out_planes,
        kernel_size=3,
        stride=stride,
        padding=dilation,
        groups=groups,
        bias=False,
        dilation=dilation,
    )


def conv1x1(in_planes, out_planes, stride=1):
    """1x1 convolution"""
    return nn.Conv2d(in_planes, out_planes, kernel_size=1, stride=stride, bias=False)


class BasicBlock(nn.Module):
    expansion = 1
    __constants__ = ["downsample"]

    def __init__(
        self,
        inplanes,
        planes,
        stride=1,
        downsample=None,
        groups=1,
        base_width=64,
        dilation=1,
        norm_layer=None,
    ):
        super(BasicBlock, self).__init__()
        if norm_layer is None:
            norm_layer = nn.BatchNorm2d
        if groups != 1 or base_width != 64:
            raise ValueError("BasicBlock only supports groups=1 and base_width=64")
        if dilation > 1:
            raise NotImplementedError("Dilation > 1 not supported in BasicBlock")
        # Both self.conv1 and self.downsample layers downsample the input when stride != 1
        self.conv1 = conv3x3(inplanes, planes, stride)
        self.bn1 = norm_layer(planes)
        self.relu = nn.ReLU(inplace=True)
        self.conv2 = conv3x3(planes, planes)
        self.bn2 = norm_layer(planes)
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        identity = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)

        if self.downsample is not None:
            identity = self.downsample(x)

        out += identity
        out = self.relu(out)

        return out


class Bottleneck(nn.Module):
    expansion = 4
    __constants__ = ["downsample"]

    def __init__(
        self,
        inplanes,
        planes,
        stride=1,
        downsample=None,
        groups=1,
        base_width=64,
        dilation=1,
        norm_layer=None,
    ):
        super(Bottleneck, self).__init__()
        if norm_layer is None:
            norm_layer = nn.BatchNorm2d
        width = int(planes * (base_width / 64.0)) * groups
        # Both self.conv2 and self.downsample layers downsample the input when stride != 1
        self.conv1 = conv1x1(inplanes, width)
        self.bn1 = norm_layer(width)
        self.conv2 = conv3x3(width, width, stride, groups, dilation)
        self.bn2 = norm_layer(width)
        self.conv3 = conv1x1(width, planes * self.expansion)
        self.bn3 = norm_layer(planes * self.expansion)
        self.relu = nn.ReLU(inplace=True)
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        identity = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)
        out = self.relu(out)

        out = self.conv3(out)
        out = self.bn3(out)

        if self.downsample is not None:
            identity = self.downsample(x)

        out += identity
        out = self.relu(out)

        return out


class ResNet(nn.Module):
    def __init__(
            self,
            block,
            layers,
            zero_init_residual=False,
            groups=1,
            widen=1,
            width_per_group=64,
            replace_stride_with_dilation=None,
            norm_layer=None,
            normalize=False,
            output_dim=1000,
            hidden_mlp=0,
            nmb_prototypes=0,
    ):
        super(ResNet, self).__init__()
        if norm_layer is None:
            norm_layer = nn.BatchNorm2d
        self._norm_layer = norm_layer

        self.sobel = None
        inp_dim = 3
        self.padding = nn.ConstantPad2d(1, 0.0)

        self.inplanes = width_per_group * widen
        self.dilation = 1
        if replace_stride_with_dilation is None:
            # each element in the tuple indicates if we should replace
            # the 2x2 stride with a dilated convolution instead
            replace_stride_with_dilation = [False, False, False]
        if len(replace_stride_with_dilation) != 3:
            raise ValueError(
                "replace_stride_with_dilation should be None "
                "or a 3-element tuple, got {}".format(replace_stride_with_dilation)
            )
        self.groups = groups
        self.base_width = width_per_group * widen

        # change padding 3 -> 2 compared to original code because added a padding method
        num_out_filters = width_per_group * widen
        self.conv1 = nn.Conv2d(
            inp_dim, num_out_filters, kernel_size=7, stride=2, padding=2, bias=False
        )
        self.bn1 = norm_layer(num_out_filters)
        self.relu = nn.ReLU(inplace=True)
        self.maxpool = nn.MaxPool2d(kernel_size=3, stride=2, padding=1)
        self.layer1 = self._make_layer(block, num_out_filters, layers[0])
        num_out_filters *= 2
        self.layer2 = self._make_layer(
            block, num_out_filters, layers[1], stride=2, dilate=replace_stride_with_dilation[0]
        )
        num_out_filters *= 2
        self.layer3 = self._make_layer(
            block, num_out_filters, layers[2], stride=2, dilate=replace_stride_with_dilation[1]
        )
        num_out_filters *= 2
        self.layer4 = self._make_layer(
            block, num_out_filters, layers[3], stride=2, dilate=replace_stride_with_dilation[2]
        )
        self.avgpool = nn.AdaptiveAvgPool2d((1, 1))

        # normalize output
        self.l2norm = normalize

        # projection head
        if hidden_mlp == 0:
            self.add_module(
                'projection_head',
                nn.Linear(num_out_filters * block.expansion, output_dim),
            )
        else:
            self.add_module('projection_head', nn.Sequential(
                nn.Linear(num_out_filters * block.expansion, hidden_mlp),
                nn.BatchNorm1d(hidden_mlp),
                nn.ReLU(inplace=True),
                nn.Linear(hidden_mlp, output_dim),
            ))

        # prototype layer
        self.prototypes = None
        if nmb_prototypes > 0:
            self.prototypes = nn.Linear(output_dim, nmb_prototypes, bias=False)

        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                nn.init.kaiming_normal_(m.weight, mode="fan_out", nonlinearity="relu")
            elif isinstance(m, (nn.BatchNorm2d, nn.GroupNorm)):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)

        if zero_init_residual:
            for m in self.modules():
                if isinstance(m, Bottleneck):
                    nn.init.constant_(m.bn3.weight, 0)
                elif isinstance(m, BasicBlock):
                    nn.init.constant_(m.bn2.weight, 0)

    def _make_layer(self, block, planes, blocks, stride=1, dilate=False):
        norm_layer = self._norm_layer
        downsample = None
        previous_dilation = self.dilation
        if dilate:
            self.dilation *= stride
            stride = 1
        if stride != 1 or self.inplanes != planes * block.expansion:
            downsample = nn.Sequential(
                conv1x1(self.inplanes, planes * block.expansion, stride),
                norm_layer(planes * block.expansion),
            )

        layers = []
        layers.append(
            block(
                self.inplanes,
                planes,
                stride,
                downsample,
                self.groups,
                self.base_width,
                previous_dilation,
                norm_layer,
            )
        )
        self.inplanes = planes * block.expansion
        for _ in range(1, blocks):
            layers.append(
                block(
                    self.inplanes,
                    planes,
                    groups=self.groups,
                    base_width=self.base_width,
                    dilation=self.dilation,
                    norm_layer=norm_layer,
                )
            )

        return nn.Sequential(*layers)

    def forward_backbone(self, x):
        x = self.padding(x)

        # res 1
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)
        x = self.maxpool(x)

        # res 2
        x = self.layer1(x)

        # res 3
        x = self.layer2(x)

        # res 4
        x = self.layer3(x)

        # res 5
        x = self.layer4(x)

        x = self.avgpool(x)
        x = torch.flatten(x, 1)

        return x

    def forward_head(self, x):
        x = self.projection_head(x)

        if self.l2norm:
            x = nn.functional.normalize(x, dim=1, p=2)

        if self.prototypes is not None:
            return x, self.prototypes(x)
        return x

    def forward(self, inputs):
        idx_crops = torch.cumsum(torch.unique_consecutive(
            torch.tensor([inp.shape[-1] for inp in inputs]),
            return_counts=True,
        )[1], 0)
        start_idx = 0
        for end_idx in idx_crops:
            inp = torch.cat(inputs[start_idx: end_idx]).cuda(non_blocking=True)
            _out = self.forward_backbone(inp)
            if start_idx == 0:
                output = _out
            else:
                output = torch.cat((output, _out))
            start_idx = end_idx
        return self.forward_head(output)


def resnet50(**kwargs):
    return ResNet(Bottleneck, [3, 4, 6, 3], **kwargs)


==> src/utils.py <==
import argparse
from logging import getLogger
import pickle
import os
import shutil
import time

from scipy.sparse import csr_matrix
import numpy as np
import torch
import torch.nn as nn
import apex

from .logger import create_logger, PD_Stats

import torch.distributed as dist

FALSY_STRINGS = {"off", "false", "0"}
TRUTHY_STRINGS = {"on", "true", "1"}


logger = getLogger()


def bool_flag(s):
    """
    Parse boolean arguments from the command line.
    """
    if s.lower() in FALSY_STRINGS:
        return False
    elif s.lower() in TRUTHY_STRINGS:
        return True
    else:
        raise argparse.ArgumentTypeError("invalid value for a boolean flag")


def init_distributed_mode(args):
    """
    Handle single and multi-GPU / multi-node / SLURM jobs.
    Initialize the following variables:
        - global rank
        - clustering_local_rank
        - clustering_local_world_size
        - clustering_local_world_id
        - training_local_rank
        - training_local_world_size
        - training_local_world_id
        - rotation
    """

    args.is_slurm_job = "SLURM_JOB_ID" in os.environ

    if args.is_slurm_job:
        args.rank = int(os.environ["SLURM_PROCID"])
        args.world_size = int(os.environ["SLURM_NNODES"]) * int(
            os.environ["SLURM_TASKS_PER_NODE"][0]
        )
    else:
        # multi-GPU job (local or multi-node) - jobs started with torch.distributed.launch
        # read environment variables
        args.rank = int(os.environ["RANK"])
        args.world_size = int(os.environ["WORLD_SIZE"])

    # prepare distributed
    dist.init_process_group(
        backend="nccl",
        init_method=args.dist_url,
        world_size=args.world_size,
        rank=args.rank,
    )

    # set cuda device
    args.gpu_to_work_on = args.rank % torch.cuda.device_count()
    torch.cuda.set_device(args.gpu_to_work_on)

    return


def initialize_exp(params, *args, dump_params=False):
    """
    Initialize the experience:
    - dump parameters
    - create checkpoint repo
    - create a logger
    - create a panda object to keep track of the training statistics
    """

    # dump parameters
    if dump_params:
        pickle.dump(params, open(os.path.join(params.dump_path, "params.pkl"), "wb"))

    # create repo to store checkpoints
    params.dump_checkpoints = os.path.join(params.dump_path, "checkpoints")
    if not params.rank and not os.path.isdir(params.dump_checkpoints):
        os.mkdir(params.dump_checkpoints)

    # create a panda object to log loss and acc
    training_stats = PD_Stats(
        os.path.join(params.dump_path, "stats" + str(params.rank) + ".pkl"), args
    )

    # create a logger
    logger = create_logger(
        os.path.join(params.dump_path, "train.log"), rank=params.rank
    )
    logger.info("============ Initialized logger ============")
    logger.info(
        "\n".join("%s: %s" % (k, str(v)) for k, v in sorted(dict(vars(params)).items()))
    )
    logger.info("The experiment will be stored in %s\n" % params.dump_path)
    logger.info("")
    return logger, training_stats


def restart_from_checkpoint(ckp_paths, run_variables=None, **kwargs):
    """
    Re-start from checkpoint
    """
    # look for a checkpoint in exp repository
    if isinstance(ckp_paths, list):
        for ckp_path in ckp_paths:
            if os.path.isfile(ckp_path):
                break
    else:
        ckp_path = ckp_paths

    if not os.path.isfile(ckp_path):
        return

    logger.info("Found checkpoint at {}".format(ckp_path))

    # open checkpoint file
    checkpoint = torch.load(ckp_path,
        map_location="cuda:" + str(torch.distributed.get_rank() % torch.cuda.device_count()))

    # key is what to look for in the checkpoint file
    # value is the object to load
    # example: {'state_dict': model}
    for key, value in kwargs.items():
        if key in checkpoint and value is not None:
            try:
                msg = value.load_state_dict(checkpoint[key], strict=False)
                print(msg)
            except TypeError:
                msg = value.load_state_dict(checkpoint[key])
            logger.info("=> loaded {} from checkpoint '{}'".format(key, ckp_path))
        else:
            logger.warning(
                "=> failed to load {} from checkpoint '{}'".format(key, ckp_path)
            )

    # re load variable important for the run
    if run_variables is not None:
        for var_name in run_variables:
            if var_name in checkpoint:
                run_variables[var_name] = checkpoint[var_name]


def fix_random_seeds(seed=31):
    """
    Fix random seeds.
    """
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    np.random.seed(seed)


class AverageMeter(object):
    """computes and stores the average and current value"""

    def __init__(self):
        self.reset()

    def reset(self):
        self.val = 0
        self.avg = 0
        self.sum = 0
        self.count = 0

    def update(self, val, n=1):
        self.val = val
        self.sum += val * n
        self.count += n
        self.avg = self.sum / self.count

